Spectro-Thermometry of M dwarfs and their candidate planets: too hot, too cool, or just right?

We use moderate-resolution spectra of nearby late K and M dwarf stars with parallaxes and interferometrically determined radii to refine their effective temperatures, luminosities, and metallicities. We use these revised values to calibrate spectroscopic techniques to infer the fundamental parameters of more distant late-type dwarf stars. We demonstrate that, after masking out poorly modeled regions, the newest version of the PHOENIX atmosphere models accurately reproduce temperatures derived bolometrically. We apply methods to late-type hosts of transiting planet candidates in the Kepler field, and calculate effective temperature, radius, mass, and luminosity with typical errors of 57 K, 7%, 11%, and 13%, respectively. We find systematic offsets between our values and those from previous analyses of the same stars, which we attribute to differences in atmospheric models utilized for each study. We investigate which of the planets in this sample are likely to orbit in the circumstellar habitable zone. We determine that four candidate planets (KOI 854.01, 1298.02, 1686.01, and 2992.01) are inside of or within 1-sigma of a conservative definition of the habitable zone, but that several planets identified by previous analyses are not (e.g. KOI 1422.02 and KOI 2626.01). Only one of the four habitable-zone planets is Earth sized, suggesting a downward revision in the occurrence of such planets around M dwarfs. These findings highlight the importance of measuring accurate stellar parameters when deriving parameters of their orbiting planets.

==> anc/Planet_params.mrt.txt <==
Title: Spectro-Thermometry of M dwarfs and their candidate planets: too 
       hot, too cool, or just right? 
Authors: Mann A.W., Gaidos E., Ansdell M. 
Table: Kepler Planet Parameters
================================================================================
Byte-by-byte Description of file: apj488362t4_mrt.txt
--------------------------------------------------------------------------------
   Bytes Format Units      Label  Explanations
--------------------------------------------------------------------------------
   1-  8  F8.2  ---        KOI    Kepler Object of Interest Number
       9  A1    ---      f_KOI    [a] Flag on KOI (1)
  11- 18  A8    ---        KID    Kepler ID
  21- 26  F6.3  Rgeo       Rp     Planet Radius
  29- 34  F6.3  Rgeo     e_Rp     ? Error in Rp
  37- 43  F7.3  ---        S      Planet irradiance; relative to Earth
  46- 51  F6.3  ---      e_S      ? Error in S
--------------------------------------------------------------------------------
Note (1): KOI 2704 has a Teff below our coolest calibration star. Therefore 
          only upper limits are given.
--------------------------------------------------------------------------------
  227.01   6185476   2.853   0.114    7.151   0.897
  247.01  11852982   1.791   0.127    6.421   0.900
  248.01   5364071   2.036   0.083   19.026   2.540
  248.02   5364071   2.991   0.072   10.936   1.460
  248.03   5364071   2.036   0.073   74.941  10.006
  248.04   5364071   2.163   0.083    5.373   0.717
  249.01   9390653   1.801   0.096    5.512   0.939
  250.01   9757613   3.693   0.059   10.760   1.381
  250.02   9757613   3.693   0.060    6.841   0.878
  250.03   9757613   1.319   0.064   56.439   7.246
  250.04   9757613   2.572   0.078    1.807   0.232
  251.01  10489206   2.765   0.112   27.036   3.916
  251.02  10489206   0.790   0.139   17.485   2.533
  252.01  11187837   2.695   0.180    4.696   0.657
  253.01  11752906   3.007   0.151   19.658   2.704
  253.02  11752906   1.270   0.189    4.117   0.566
  254.01   5794240  10.465   0.065   60.385   8.571
  255.01   7021681   2.761   0.157    2.801   0.385
  314.01   7603200   1.751   0.101    6.677   0.929
  314.02   7603200   1.859   0.092    3.355   0.467
  314.03   7603200   0.712   0.105    9.828   1.367
  430.01  10717241   2.557   0.268   13.789   1.620
  430.02  10717241   0.887   0.273   20.068   2.358
  463.01   8845205   2.371   0.377    2.613   0.419
  478.01  10990886   2.827   0.094    8.225   1.165
  503.01   5340644   2.462   0.150   24.194   2.825
  531.01  10395543   5.996   0.062   58.666   7.316
  571.01   8120608   1.401   0.115   12.643   1.839
  571.02   8120608   1.738   0.106    5.623   0.818
  571.03   8120608   1.289   0.111   29.122   4.235
  571.04   8120608   1.401   0.118    2.817   0.410
  596.01  10388286   1.280   0.193   71.700  11.033
  610.01   5686174   2.028   0.255    9.655   1.204
  641.01   5131180   2.111   0.423    9.595   1.178
  663.01   6425957   1.649   0.072   89.333  11.020
  663.02   6425957   2.043   0.073    6.230   0.768
  719.01   9950612   1.774   0.195   32.873   3.445
  719.02   9950612   0.949   0.282    7.270   0.762
  719.03   9950612   1.273   0.112    3.761   0.394
  719.04   9950612   0.872   0.105   92.397   9.683
  736.01  10340423   2.531   0.064    6.983   0.858
  736.02  10340423   1.527   0.065   27.411   3.368
  739.01  10386984   1.705   0.109  212.960  27.525
  775.01  11754553   2.196   0.117    8.369   1.029
  775.02  11754553   2.516   0.117   22.221   2.732
  775.03  11754553   2.224   0.118    2.882   0.354
  778.01  11853255   1.851   0.411  123.087  14.938
  781.01  11923270   2.758   0.168    5.228   0.817
  784.01  12066335   2.135   0.379    6.199   0.784
  784.02  12066335   2.202   0.338   14.739   1.864
  812.01   4139816   2.323   0.200   55.940   7.364
  812.02   4139816   2.246   0.198    5.124   0.675
  812.03   4139816   2.142   0.201    1.686   0.222
  812.04   4139816   1.368   0.206   17.980   2.367
  817.01   4725681   1.986   0.259    3.160   0.441
  817.02   4725681   1.745   0.296   13.003   1.813
  818.01   4913852   1.849   0.217    7.915   1.265
  854.01   6435936   2.021   0.443    0.686   0.105
  868.01   6867155  10.738   0.056    0.290   0.033
  877.01   7287995   2.796   0.085   40.325   4.571
  877.02   7287995   2.703   0.084   15.773   1.788
  877.03   7287995   1.534   0.101    7.590   0.860
  886.01   7455287   2.188   0.074   11.940   1.710
  886.02   7455287   1.324   0.079    6.911   0.990
  886.03   7455287   1.842   0.161    3.304   0.473
  898.01   7870390   2.714   0.152   13.452   1.768
  898.02   7870390   2.133   0.148   31.431   4.131
  898.03   7870390   2.327   0.150    5.145   0.676
  899.01   7907423   1.394   0.152    9.876   1.551
  899.02   7907423   1.045   0.156   27.430   4.307
  899.03   7907423   1.394   0.149    3.536   0.555
  936.01   9388479   2.020   0.121    5.769   0.966
  936.02   9388479   1.147   0.120  134.363  22.508
  940.01   9479273   4.169   0.081  105.383  18.983
  947.01   9710326   2.237   0.082    2.165   0.311
  952.01   9787239   2.251   0.107   18.083   2.586
  952.02   9787239   2.021   0.108   10.692   1.529
  952.03   9787239   2.713   0.104    2.986   0.427
  952.04   9787239   1.501   0.098   46.717   6.680
  952.05   9787239   0.866   0.114  286.586  40.977
  961.01   8561063   0.962   0.305   24.541  12.042
  961.02   8561063   0.885   0.304   91.252  44.776
  961.03   8561063   0.854   0.307   13.840   6.791
 1024.01   2715135   2.039   0.206   41.451   4.732
 1078.01  10166274   2.109   0.276   43.711   6.088
 1078.02  10166274   2.652   0.258   16.777   2.337
 1078.03  10166274   2.350   0.289    2.525   0.352
 1085.01  10118816   0.994   0.308   11.216   1.646
 1141.01   8346392   1.529   0.297   25.940   3.460
 1146.01   8351704   1.086   0.457   13.743   1.976
 1201.01   4061149   1.182   0.395   37.374   5.738
 1202.01   3444588   1.304   0.230  373.383  46.383
 1298.01  10604335   3.063   0.084   14.573   1.777
 1298.02  10604335   2.311   0.082    0.850   0.104
 1361.01   6960913   2.696   0.083    1.565   0.189
 1393.01   9202151   2.080   0.125   88.695  12.878
 1397.01   9427402   2.183   0.312   19.460   2.699
 1408.01   9150827   1.420   0.131    9.377   1.171
 1422.01  11497958   1.726   0.284   12.609   1.993
 1422.02  11497958   1.874   0.276    2.468   0.390
 1422.03  11497958   0.987   0.235   23.854   3.771
 1427.01  11129738   1.548   0.158   92.403  11.542
 1459.01   9761199   4.518   0.088  472.671  61.625
 1475.01   4770365   1.669   0.178  217.146  25.169
 1475.02   4770365   2.127   0.175   20.319   2.355
 1475.03   4770365   1.324   0.189   51.587   5.979
 1515.01   7871954   1.099   0.160  125.245  16.120
 1515.02   7871954   1.645   0.151   22.324   2.873
 1577.01  12506770   1.621   0.394   92.113  11.145
 1584.01   9941066   1.547   0.234   35.243   4.228
 1588.01   5617854   1.403   0.202   65.553   8.042
 1649.01  11337141   1.095   0.374   29.829   4.268
 1681.01   5531953   1.439   0.234   11.856   1.777
 1686.01   6149553   1.217   0.322    0.453   0.082
 1702.01   7304449   0.981   0.451   42.293   9.213
 1713.01   8230616   1.619   0.169   30.330   3.570
 1713.02   8230616   1.515   0.166  134.003  15.774
 1725.01  10905746   1.994   0.468    6.740   1.038
 1843.01   5080636   1.250   0.204   18.649   3.007
 1843.02   5080636   0.866   0.193   10.715   1.728
 1867.01   8167996   1.300   0.111   59.322   8.366
 1867.02   8167996   2.660   0.099    6.141   0.866
 1867.03   8167996   1.182   0.110   22.863   3.224
 1868.01   6773862   2.146   0.416    5.544   0.746
 1874.01   8978528   2.729   0.065    7.374   0.891
 1874.02   8978528   1.780   0.086   25.278   3.055
 1876.01  11622600   3.073   0.166    1.320   0.145
 1879.01   8367644   3.056   0.254    3.102   0.444
 1880.01  10332883   1.435   0.159  177.306  24.828
 1907.01   7094486   2.101   0.428   10.399   1.388
 1908.01   5706966   1.612   0.166   13.724   1.604
 1908.02   5706966   1.304   0.166    5.754   0.673
 2006.01  10525027   0.899   0.096   44.328   6.198
 2036.01   6382217   1.727   0.247   13.836   1.896
 2036.02   6382217   1.172   0.239   22.735   3.116
 2057.01   9573685   1.219   0.198   25.327   3.355
 2058.01  10329835   1.083   0.152  124.418  17.351
 2078.01   9351316   2.055   0.383    8.447   0.968
 2090.01  11348997   1.351   0.311   15.419   2.413
 2101.01   9411412   1.354   0.374  100.186  11.578
 2114.01   6921944   1.603   0.210   63.467   7.053
 2124.01  11462341   1.179   0.188    2.383   0.292
 2130.01   2161536   2.055   0.455    7.218   0.920
 2156.01   2556650  11.890   0.134   38.856   5.822
 2174.01   8261920   1.539   0.341   33.557   3.842
 2174.02   8261920   1.681   0.342    3.977   0.455
 2174.03   8261920   1.078   0.347   27.718   3.174
 2179.01  10670119   1.427   0.487    4.210   0.634
 2179.02  10670119   1.374   0.468   40.295   6.072
 2191.01   5601258   1.096   0.583   10.502   1.503
 2238.01   8229458   0.982   0.331  119.690  16.463
 2256.01   9112931   2.173   0.273   15.980   1.909
 2283.01  10206675   1.615   0.503    7.371   0.921
 2306.01   6666233   1.076   0.076  521.321  73.012
 2329.01  11192235   1.289   0.362  122.809  16.892
 2347.01   8235924   1.049   0.094  604.617  78.171
 2417.01   9654468   3.011   0.112    3.841   0.406
 2418.01  10027247   1.309   0.438    0.311   0.051
 2453.01   8631751   1.211   0.286   78.759  12.249
 2527.01   7879433   0.637   0.074  271.387  31.183
 2542.01   6183511   0.759   0.219  129.363  25.909
 2588.01  12156347   1.287   0.247   32.234   4.019
 2626.01  11768142   1.804   0.343    1.069   0.167
 2650.01   8890150   1.671   0.227    2.094   0.286
 2650.02   8890150   1.176   0.509   17.710   2.420
 2662.01   3426367   0.571   0.567   31.517   6.293
 2704.01a  9730163   0.835            3.664        
 2704.02a  9730163   0.576            7.043        
 2705.01  11453592   1.489   0.274   26.967   4.609
 2715.01   9837661   5.038   0.129   11.339   1.489
 2715.02   9837661   2.522   0.389   96.895  12.727
 2715.03   9837661   2.069   0.441   27.534   3.616
 2764.01  10073672   1.523   0.070   97.789  12.755
 2798.01   6697756   1.550   0.187  424.435  50.700
 2839.01   6186964   1.510   0.083   92.150  12.381
 2842.01   8733898   8.488   0.544   35.328   8.703
 2842.02   8733898   8.488   0.544    7.221   1.779
 2845.01  10591855   1.438   0.062  160.673  20.848
 2862.01   6679295   1.621   0.089    2.692   0.385
 2926.01  10122538   2.865   0.382    9.360   1.249
 2926.02  10122538   2.483   0.414   27.087   3.615
 2992.01   8509442  20.428   0.503    0.744   0.099
 3010.01   3642335   1.535   0.101    1.076   0.145
 3034.01   2973386   1.911   0.437    2.725   0.363
 3090.01   6609270   1.179   0.073   35.723   5.004
 3119.01   5551672   2.020   0.316   27.652   5.840
 3140.01   5978170   1.095   0.071   25.564   3.430
 3144.01   5688790   1.305   0.133    6.179   1.115

==> anc/Stellar_params.mrt.txt <==
Title: Spectro-Thermometry of M dwarfs and their candidate planets: too 
       hot, too cool, or just right? 
Authors: Mann A.W., Gaidos E., Ansdell M. 
Table: Late-type Kepler Planet Host Parameters
================================================================================
Byte-by-byte Description of file: apj488362t3_mrt.txt
--------------------------------------------------------------------------------
   Bytes Format Units     Label  Explanations
--------------------------------------------------------------------------------
   1-  4 I4     ---       KOI    Kepler Object of Interest Number
       6 A1     ---     f_KOI    Flag on KOI (1)
   9- 16 A8     ---       KID    Kepler ID
  19- 22 I4     K         Teff   Effective temperature (2)
  25- 29 F5.3   solRad    R*     Stellar radius
  32- 36 F5.3   solRad  E_R*     ? Error on R*
  39- 43 F5.3   solMass   M*     Stellar mass
  46- 50 F5.3   solMass E_M*     ? Error on M*
  54- 58 F5.3   solLum    L*     Stellar luminosity
  62- 66 F5.3   solLum  E_L*     ? Error on L* 
--------------------------------------------------------------------------------
Note (1):
    b = Consistent with Teff = 3820 {+/-} 90 K, R* = 0.55 {+/-} 0.11 
        and M* = 0.59 {+/-} 0.06 reported by Johnson et al. (2012).
    c = Consistent with R* = 0.54 {+/-} 0.05, M* = 0.57 {+/-} 0.05 reported 
        by Pineda et al. (2013).
    d = KOI 940 and KOI 2704 have Teff values outside our grid of calibration 
        stars.
    e = Kepler-32. Consistent with Teff = 3793^+80^_-74_, R* = 0.53 {+/-} 0.02,
        M* = 0.54 {+/-} 0.02 reported by Swift et al. (2013).
    f = Kepler-42. Consistent with Teff = 3068 {+/-} 174, R* = 0.17 {+/-} 0.04,
        M* = 0.13 {+/-} 0.05 reported by Muirhead et al. (2012b).
    g = Kepler-61. Slightly warmer than, but consistent with 
        Teff = 4017^+68^_-150_, R* = 0.62^+0.02^_-0.05_, and 
        M* = 0.635 {+/-} 0.037 reported by Ballard et al. (2013).
    h = KOI 2704 has a Teff cooler than our grid of calibration stars. We 
        conservatively assign upper limits to this star based on the 
        calibration star with the best matched temperature (GJ 699).
Note (2): Error on Teff is assumed to be 58 K for all stars in the sample.
--------------------------------------------------------------------------------
 227     6185476  4093  0.615  0.035  0.653  0.070   0.095   0.012
 247    11852982  3852  0.547  0.034  0.586  0.065   0.057   0.008
 248     5364071  3970  0.583  0.034  0.623  0.068   0.074   0.010
 249     9390653  3548  0.413  0.039  0.428  0.058   0.024   0.005
 250     9757613  4049  0.604  0.034  0.643  0.070   0.087   0.011
 251    10489206  3770  0.517  0.035  0.553  0.062   0.047   0.007
 252    11187837  3858  0.549  0.034  0.588  0.065   0.058   0.008
 253    11752906  3900  0.562  0.034  0.602  0.066   0.064   0.009
 254 b   5794240  3820  0.536  0.034  0.574  0.064   0.053   0.008
 255     7021681  3900  0.562  0.034  0.602  0.066   0.064   0.009
 314 c   7603200  3871  0.553  0.034  0.593  0.065   0.060   0.008
 430    10717241  4202  0.640  0.036  0.673  0.069   0.116   0.013
 463     8845205  3605  0.443  0.038  0.465  0.058   0.029   0.006
 478    10990886  3825  0.537  0.034  0.575  0.064   0.054   0.008
 503     5340644  4213  0.642  0.036  0.675  0.069   0.118   0.014
 531    10395543  4102  0.617  0.035  0.655  0.070   0.097   0.012
 571     8120608  3761  0.513  0.035  0.549  0.062   0.046   0.007
 596    10388286  3658  0.469  0.037  0.497  0.059   0.035   0.006
 610     5686174  4103  0.617  0.035  0.655  0.070   0.097   0.012
 641     5131180  4130  0.624  0.035  0.660  0.070   0.102   0.012
 663     6425957  4121  0.622  0.035  0.659  0.070   0.100   0.012
 719     9950612  4500  0.707  0.039  0.716  0.061   0.190   0.019
 736    10340423  4128  0.623  0.035  0.660  0.070   0.101   0.012
 739    10386984  4036  0.601  0.034  0.640  0.070   0.085   0.011
 775    11754553  4127  0.623  0.035  0.660  0.070   0.101   0.012
 778    11853255  4149  0.628  0.035  0.664  0.070   0.105   0.012
 781    11923270  3637  0.459  0.037  0.485  0.058   0.032   0.006
 784    12066335  4078  0.611  0.035  0.650  0.070   0.092   0.011
 812     4139816  4000  0.591  0.034  0.631  0.069   0.079   0.010
 817     4725681  3866  0.551  0.034  0.591  0.065   0.059   0.008
 818     4913852  3610  0.446  0.038  0.469  0.058   0.030   0.006
 854     6435936  3670  0.475  0.036  0.503  0.059   0.036   0.006
 868     6867155  4244  0.649  0.036  0.680  0.068   0.125   0.014
 877     7287995  4263  0.653  0.036  0.682  0.068   0.129   0.014
 886     7455287  3797  0.527  0.035  0.565  0.063   0.050   0.008
 898     7870390  4003  0.592  0.034  0.632  0.069   0.079   0.010
 899     7907423  3630  0.456  0.037  0.481  0.058   0.032   0.006
 936     9388479  3562  0.420  0.039  0.438  0.058   0.026   0.005
 940 d   9479273  5085  0.938  0.076  0.885  0.284   0.416   0.038
 947     9710326  3792  0.525  0.035  0.562  0.063   0.049   0.008
 952 e   9787239  3801  0.529  0.035  0.566  0.063   0.051   0.008
 961 f   8561063  3241  0.189  0.055  0.143  0.073   0.003   0.003
1024     2715135  4251  0.651  0.036  0.681  0.068   0.127   0.014
1078    10166274  3868  0.552  0.034  0.592  0.065   0.059   0.008
1085    10118816  3741  0.506  0.035  0.540  0.061   0.043   0.007
1141     8346392  3972  0.584  0.034  0.624  0.068   0.074   0.010
1146     8351704  3787  0.523  0.035  0.560  0.063   0.049   0.007
1201     4061149  3661  0.471  0.037  0.499  0.059   0.035   0.006
1202     3444588  4109  0.619  0.035  0.656  0.070   0.098   0.012
1298    10604335  4141  0.626  0.035  0.662  0.070   0.104   0.012
1361 g   6960913  4158  0.630  0.035  0.665  0.070   0.107   0.013
1393     9202151  3764  0.515  0.035  0.550  0.062   0.046   0.007
1397     9427402  3879  0.556  0.034  0.595  0.066   0.061   0.009
1408     9150827  4100  0.616  0.035  0.654  0.070   0.096   0.012
1422    11497958  3622  0.452  0.037  0.476  0.058   0.031   0.006
1427    11129738  4100  0.616  0.035  0.654  0.070   0.096   0.012
1459     9761199  4019  0.596  0.034  0.636  0.069   0.082   0.010
1475     4770365  4225  0.645  0.036  0.677  0.069   0.121   0.014
1515     7871954  4045  0.603  0.034  0.642  0.070   0.086   0.011
1577    12506770  4154  0.629  0.035  0.665  0.070   0.106   0.013
1584     9941066  4168  0.632  0.035  0.667  0.070   0.109   0.013
1588     5617854  4131  0.624  0.035  0.660  0.070   0.102   0.012
1649    11337141  3800  0.528  0.035  0.565  0.063   0.050   0.008
1681     5531953  3700  0.488  0.036  0.519  0.060   0.039   0.007
1686     6149553  3500  0.384  0.041  0.393  0.058   0.020   0.005
1702     7304449  3404  0.321  0.045  0.313  0.061   0.013   0.004
1713     8230616  4200  0.639  0.036  0.672  0.069   0.116   0.013
1725    10905746  3656  0.468  0.037  0.496  0.059   0.034   0.006
1843     5080636  3600  0.441  0.038  0.462  0.058   0.029   0.006
1867     8167996  3837  0.541  0.034  0.580  0.064   0.055   0.008
1868     6773862  3953  0.578  0.034  0.619  0.068   0.072   0.010
1874     8978528  4156  0.630  0.035  0.665  0.070   0.107   0.013
1876    11622600  4318  0.665  0.037  0.690  0.066   0.142   0.015
1879     8367644  3800  0.528  0.035  0.565  0.063   0.050   0.008
1880    10332883  3855  0.548  0.034  0.587  0.065   0.057   0.008
1907     7094486  3971  0.583  0.034  0.624  0.068   0.074   0.010
1908     5706966  4211  0.642  0.036  0.674  0.069   0.118   0.013
2006    10525027  3859  0.549  0.034  0.588  0.065   0.058   0.008
2036     6382217  3909  0.565  0.034  0.605  0.067   0.065   0.009
2057     9573685  3986  0.587  0.034  0.628  0.069   0.077   0.010
2058    10329835  3865  0.551  0.034  0.591  0.065   0.059   0.008
2078     9351316  4244  0.649  0.036  0.679  0.068   0.125   0.014
2090    11348997  3635  0.458  0.037  0.484  0.058   0.032   0.006
2101     9411412  4230  0.646  0.036  0.677  0.069   0.122   0.014
2114     6921944  4299  0.661  0.037  0.688  0.067   0.138   0.015
2124    11462341  4132  0.624  0.035  0.661  0.070   0.102   0.012
2130     2161536  4062  0.607  0.035  0.646  0.070   0.089   0.011
2156     2556650  3700  0.488  0.036  0.520  0.060   0.039   0.007
2174     8261920  4246  0.650  0.036  0.680  0.068   0.125   0.014
2179    10670119  3691  0.484  0.036  0.515  0.060   0.038   0.006
2191     5601258  3800  0.528  0.035  0.565  0.063   0.050   0.008
2238     8229458  3900  0.562  0.034  0.602  0.066   0.064   0.009
2256     9112931  4175  0.634  0.036  0.668  0.070   0.111   0.013
2283    10206675  4099  0.616  0.035  0.654  0.070   0.096   0.012
2306     6666233  3854  0.547  0.034  0.587  0.065   0.057   0.008
2329    11192235  3900  0.562  0.034  0.602  0.066   0.064   0.009
2347     8235924  4036  0.601  0.034  0.640  0.070   0.085   0.011
2417     9654468  4553  0.720  0.040  0.724  0.064   0.205   0.020
2418    10027247  3577  0.428  0.039  0.447  0.058   0.027   0.005
2453     8631751  3643  0.462  0.037  0.488  0.058   0.033   0.006
2527     7879433  4240  0.648  0.036  0.679  0.068   0.124   0.014
2542     6183511  3443  0.348  0.043  0.347  0.059   0.016   0.004
2588    12156347  4103  0.617  0.035  0.655  0.070   0.097   0.012
2626    11768142  3637  0.459  0.037  0.485  0.058   0.032   0.006
2650     8890150  3915  0.567  0.034  0.607  0.067   0.066   0.009
2662     3426367  3444  0.349  0.043  0.348  0.059   0.016   0.004
2704 h   9730163  3157  0.187         0.159          0.003       
2705    11453592  3545  0.411  0.040  0.426  0.058   0.024   0.005
2715     9837661  4004  0.592  0.034  0.633  0.069   0.080   0.010
2764    10073672  4018  0.596  0.034  0.636  0.069   0.082   0.010
2798     6697756  4175  0.634  0.036  0.668  0.070   0.111   0.013
2839     6186964  3955  0.579  0.034  0.619  0.068   0.072   0.010
2842     8733898  3359  0.288  0.047  0.270  0.063   0.010   0.004
2845    10591855  4029  0.599  0.034  0.639  0.070   0.084   0.011
2862     6679295  3800  0.528  0.035  0.566  0.063   0.050   0.008
2926    10122538  3971  0.583  0.034  0.624  0.068   0.074   0.010
2992     8509442  3976  0.585  0.034  0.625  0.069   0.075   0.010
3010     3642335  3955  0.579  0.034  0.619  0.068   0.072   0.010
3034     2973386  3971  0.583  0.034  0.624  0.068   0.074   0.010
3090     6609270  3854  0.547  0.034  0.587  0.065   0.057   0.008
3119     5551672  3417  0.330  0.044  0.325  0.060   0.014   0.004
3140     5978170  3959  0.580  0.034  0.620  0.068   0.072   0.010
3144     5688790  3504  0.387  0.041  0.396  0.058   0.021   0.005
